First measurement of high-energy reactor antineutrinos at Daya Bay

This Letter reports the first measurement of high-energy reactor antineutrinos at Daya Bay, with nearly 9000 inverse beta decay candidates in the prompt energy region of 8-12~MeV observed over 1958 days of data collection. A multivariate analysis is used to separate 2500 signal events from background statistically. The hypothesis of no reactor antineutrinos with neutrino energy above 10~MeV is rejected with a significance of 6.2 standard deviations. A 29\% antineutrino flux deficit in the prompt energy region of 8-11~MeV is observed compared to a recent model prediction. We provide the unfolded antineutrino spectrum above 7 MeV as a data-based reference for other experiments. This result provides the first direct observation of the production of antineutrinos from several high-$Q_{\beta}$ isotopes in commercial reactors.

==> anc/AntineutrinoEnergySpectrum.txt <==
# The unfolded antineutrino energy spectrum (of IBD reaction) above 7 MeV at Daya Bay. 
# The fission fractions of $^{235}$U, $^{238}$U, $^{239}$Pu, and $^{241}$Pu are 0.564, 0.076, 0.304, and 0.056 respectively.
# The spectral uncertainty and flux uncertainty of the measurement are included here. 
# The covariance matrix of the antineutrino energy spectrum of IBD reaction is also included in this file (see more below). 
# The binning method of the histogram (unit: MeV): 7, 7.5, 8, 8.5, 9, 9.5, 10, 10.5, 11 
# The content in each bin has been divided by the bin width. 
# Bin_Center[MeV]	Sigma w/ IBD cross section[cm^2/fission/MeV]	Sigma w/o IBD cross section[/fission/MeV]	Relative_Uncertainty
7.25	2.02037e-44	0.0063418	2.55222%
7.75	9.29894e-45	0.00249328	2.81571%
8.25	3.15423e-45	0.000734984	5.36378%
8.75	7.92018e-46	0.00015982	12.1166%
9.25	2.67463e-46	4.75464e-05	21.6946%
9.75	1.11751e-46	1.76741e-05	31.0767%
10.25	1.15723e-46	1.63055e-05	23.5627%
10.75	2.0163e-47	2.55914e-06	93.0535%

# The covariance matrix of the antineutrino energy spectrum of IBD reaction above 7 MeV at Daya Bay (corresponding to the one above). 
# The spectral uncertainty and flux uncertainty of the measurement are included here. 
2.65887e-91	-2.10202e-92	5.62524e-92	-1.06749e-92	9.16459e-93	-2.81845e-93	2.17629e-93	-4.80736e-94	
-2.10202e-92	6.85554e-92	-3.95043e-93	1.13861e-92	-2.36775e-93	2.1634e-93	-2.88816e-94	5.72041e-94	
5.62524e-92	-3.95043e-93	2.8624e-92	-7.30388e-93	5.4485e-93	-1.81569e-93	1.26045e-93	-2.81674e-94	
-1.06749e-92	1.13861e-92	-7.30388e-93	9.20942e-93	-4.2394e-93	2.25866e-93	-8.45152e-94	5.05849e-94	
9.16459e-93	-2.36775e-93	5.4485e-93	-4.2394e-93	3.36692e-93	-1.43693e-93	9.26114e-94	-2.69525e-94	
-2.81845e-93	2.1634e-93	-1.81569e-93	2.25866e-93	-1.43693e-93	1.20608e-93	-5.81647e-94	3.34921e-94	
2.17629e-93	-2.88816e-94	1.26045e-93	-8.45152e-94	9.26114e-94	-5.81647e-94	7.43515e-94	-3.07814e-94	
-4.80736e-94	5.72041e-94	-2.81674e-94	5.05849e-94	-2.69525e-94	3.34921e-94	-3.07814e-94	3.52026e-94	


==> anc/PromptEnergySpectrum.txt <==
# The total measurement of the prompt energy spectrum of IBD reaction above 6 MeV at Daya Bay. 
# The fission fractions of $^{235}$U, $^{238}$U, $^{239}$Pu, and $^{241}$Pu are 0.564, 0.076, 0.304, and 0.056 respectively.
# The spectral uncertainty and flux uncertainty of the measurement are included here. 
# The covariance matrix of the prompt energy spectrum is also included in this file (see more below). 
# The binning method of the histogram (unit: MeV): 6.00, 6.25, 6.50, 6.75, 7.00, 7.50, 8.00, 8.50, 9.00, 9.50, 10.00, 11.00 
# The content in each bin has been divided by the bin width. 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertainty
6.125	2.8936e-44	1.45469%
6.375	2.06047e-44	1.62971%
6.625	1.4374e-44	1.7152%
6.875	9.58732e-45	2.00569%
7.25	4.68337e-45	2.59596%
7.75	1.32184e-45	3.91106%
8.25	4.00514e-46	5.38016%
8.75	1.55862e-46	8.94696%
9.25	9.67116e-47	11.901%
9.75	4.19678e-47	20.2091%
10.5	4.05824e-48	98.1129%

# The covariance matrix of the prompt energy spectrum of IBD reaction above 6 MeV at Daya Bay (corresponding to the one above). 
# The spectral uncertainty and flux uncertainty of the measurement are included here. 
1.7718e-91	1.19834e-91	8.48294e-92	6.15314e-92	3.47713e-92	1.03252e-92	3.14335e-93	1.17754e-93	7.09251e-94	3.81006e-94	6.68358e-95	
1.19834e-91	1.12761e-91	7.06777e-92	5.30459e-92	3.17336e-92	9.53525e-93	2.97226e-93	1.09165e-93	6.50195e-94	3.6892e-94	7.03536e-95	
8.48294e-92	7.06777e-92	6.07834e-92	3.84515e-92	2.33301e-92	7.08188e-93	2.22523e-93	8.22142e-94	4.90451e-94	2.8299e-94	5.57405e-95	
6.15314e-92	5.30459e-92	3.84515e-92	3.69762e-92	1.88083e-92	5.82612e-93	1.86337e-93	6.99268e-94	4.18468e-94	2.50767e-94	5.33928e-95	
3.47713e-92	3.17336e-92	2.33301e-92	1.88083e-92	1.47813e-92	3.95489e-93	1.29577e-93	4.97819e-94	2.99361e-94	1.86839e-94	4.31717e-95	
1.03252e-92	9.53525e-93	7.08188e-93	5.82612e-93	3.95489e-93	2.67266e-93	5.06015e-94	2.42627e-94	1.53483e-94	9.74684e-95	2.78771e-95	
3.14335e-93	2.97226e-93	2.22523e-93	1.86337e-93	1.29577e-93	5.06015e-94	4.64328e-94	1.61617e-94	1.27139e-94	8.20918e-95	2.94852e-95	
1.17754e-93	1.09165e-93	8.22142e-94	6.99268e-94	4.97819e-94	2.42627e-94	1.61617e-94	1.9446e-94	7.78334e-95	5.31633e-95	1.96584e-95	
7.09251e-94	6.50195e-94	4.90451e-94	4.18468e-94	2.99361e-94	1.53483e-94	1.27139e-94	7.78334e-95	1.32473e-94	4.65787e-95	1.63005e-95	
3.81006e-94	3.6892e-94	2.8299e-94	2.50767e-94	1.86839e-94	9.74684e-95	8.20918e-95	5.31633e-95	4.65787e-95	7.1933e-95	1.45665e-95	
6.68358e-95	7.03536e-95	5.57405e-95	5.33928e-95	4.31717e-95	2.78771e-95	2.94852e-95	1.96584e-95	1.63005e-95	1.45665e-95	1.58535e-95	


==> anc/ResponseMatrix.txt <==
# Response matrix of the Daya Bay detector. 
# Each value represents the probability from an antineutrino energy bin (row) to the specific prompt bin (column). 
# Values in each row sum up to less than 1 since the antineutrinos in this energy bin can go to other prompt energy regions (below 6 MeV or above 11 MeV) due to the energy resolution and the IAV effect. 
# Includes all known detector effects needed for the calculation of the prompt energy spectrum in this paper, refer to the text for details.
# The response matrix is reported in 11x11 matrix. 
# There 11 rows, representing antineutrino energy from 6 to 12 MeV: [6, 6.5, 7, 7.5, 8, 8.5, 9, 9.5, 10, 10.5, 11, 12]. 
# There 11 columns, representing prompt energy from 6 to 11 MeV: [6, 6.25, 6.5, 6.75, 7, 7.5, 8, 8.5, 9, 9.5, 10, 11]. 
0.00563484, 8.64093e-05, 4.68908e-06, 0, 0, 0, 0, 0, 0, 0, 0, 
0.243786, 0.0653884, 0.00654479, 0.000161329, 0, 0, 0, 0, 0, 0, 0, 
0.248552, 0.361684, 0.22407, 0.0601606, 0.00628956, 0, 0, 0, 0, 0, 0, 
0.0102544, 0.0752387, 0.256089, 0.35155, 0.272566, 0.00683902, 1.3244e-05, 0, 0, 0, 0, 
0.00202348, 0.00312926, 0.0151397, 0.0951026, 0.614207, 0.239712, 0.00631787, 3.56113e-06, 0, 0, 0, 
0.0018573, 0.00180879, 0.00233463, 0.00311497, 0.10314, 0.593206, 0.26321, 0.00864747, 2.05538e-05, 0, 0, 
0.00233416, 0.00204345, 0.00217038, 0.00191461, 0.00585996, 0.115576, 0.583854, 0.256347, 0.00874709, 1.69294e-05, 0, 
0.00216602, 0.00229975, 0.00217947, 0.00226694, 0.00413355, 0.00686341, 0.133123, 0.579107, 0.241149, 0.00887881, 2.79599e-05, 
0.00163364, 0.00198496, 0.0023622, 0.00255315, 0.00479586, 0.00442644, 0.00741564, 0.134319, 0.55668, 0.255678, 0.0120149, 
0.00151575, 0.00195158, 0.00182986, 0.00235045, 0.00474186, 0.00493108, 0.00451783, 0.00837173, 0.147302, 0.551947, 0.256378, 
0.00132168, 0.00147729, 0.00164527, 0.00177771, 0.00420486, 0.00473748, 0.00511849, 0.005039, 0.00821746, 0.125647, 0.766604, 


==> anc/WholeAntineutrinoEnergySpectrum.txt <==
# The unfolded antineutrino energy spectrum from 1.8 to 11 MeV at Daya Bay. 
# The binning method of the histogram (unit: MeV): 1.8, 2.05, 2.30, 2.55, 2.80, 3.05, 3.30, 3.55, 3.80, 4.05, 4.30, 4.55, 4.80, 5.05, 5.30, 5.55, 5.80, 6.05, 6.30, 6.55, 6.80, 7.05, 7.5, 8, 8.5, 9, 9.5, 10, 10.5, 11 
# The antineutrino energy spectrum below 7.05 MeV is based on previous study at Daya Bay (arXiv:2102.04614). 
# The antineutrino energy spectrum above 7.05 MeV is based on this study, with the binning method tuned to meet the previous one. 
# The fission fractions of $^{235}$U, $^{238}$U, $^{239}$Pu, and $^{241}$Pu are 0.564, 0.076, 0.304, and 0.056 respectively.
# The spectral uncertainty and flux uncertainty of the measurement are included here. 
# The covariance matrix of the antineutrino energy spectrum is also included in this file (see more below). 
# The content in each bin has been divided by the bin width. 
# Bin_Center[MeV]	Sigma w/o IBD cross section[/fission/MeV]	Relative_Uncertainty
1.925	1.28793		11.54%
2.175	1.06046		2.69631%
2.425	0.877182	1.886%
2.675	0.735927	1.56739%
2.925	0.603947	1.41889%
3.175	0.511274	1.50251%
3.425	0.417965	1.69262%
3.675	0.336692	1.7148%
3.925	0.273716	1.78833%
4.175	0.217448	1.88763%
4.425	0.169012	1.84646%
4.675	0.128543	1.92192%
4.925	0.100837	2.1156%
5.175	0.0833094	2.01623%
5.425	0.0662842	1.77535%
5.675	0.0506637	2.09007%
5.925	0.0392418	2.06063%
6.175	0.0289769	2.20403%
6.425	0.020378	3.01311%
6.675	0.0150936	2.47672%
6.925	0.0107762	3.14995%
7.275	0.00607851	2.69578%
7.75	0.00248128	2.85352%
8.25	0.000726664	5.39083%
8.75	0.000159723	12.1643%
9.25	4.75865e-05	21.7178%
9.75	1.76574e-05	31.1431%
10.25	1.6312e-05	23.5644%
10.75	2.55633e-06	93.1814%

# The covariance matrix of the antineutrino energy spectrum above 1.8 MeV at Daya Bay (corresponding to the one above). 
# The correlation between the parts below 7.05 MeV and above 7.05 MeV considers the dominant systematic uncertainty from detector (energy nonlinearity, relative energy scale, detection efficiency). 
# The spectral uncertainty and flux uncertainty of the measurement are included here. 
0.0220901	-4.47085e-05	0.000105065	0.000273692	-4.34054e-05	-0.000188469	-0.000284638	-0.00024108	-0.000227356	-0.000223224	-0.000120696	-0.00012369	-0.000114365	-7.12598e-05	-3.00274e-05	-4.3572e-05	-3.34794e-05	-1.43785e-05	-3.26909e-05	-1.01833e-05	-4.34014e-06	2.49897e-07	3.73215e-10	-6.92071e-08	-1.15952e-08	-1.63972e-09	1.02472e-09	-4.93594e-11	-2.63688e-10	
-4.47085e-05	0.000817582	0.000277441	0.000208814	0.000107997	6.42073e-05	4.92682e-05	2.73386e-05	2.39211e-05	1.76499e-05	1.67265e-05	9.31717e-06	8.76424e-06	1.39715e-05	7.13919e-06	4.97064e-06	5.44068e-06	3.12404e-06	3.75157e-06	2.68886e-06	1.24177e-06	3.85689e-07	1.0197e-07	-8.67471e-09	4.23436e-10	1.22621e-09	1.40207e-09	7.60943e-10	-1.78143e-11	
0.000105065	0.000277441	0.000273693	0.000141343	0.000108101	9.03448e-05	8.14274e-05	5.61773e-05	4.42851e-05	3.91564e-05	2.90678e-05	1.99106e-05	1.79284e-05	1.7118e-05	1.03818e-05	8.73318e-06	6.8597e-06	4.82149e-06	5.26283e-06	2.1547e-06	1.68715e-06	5.26071e-07	1.96708e-07	4.48683e-08	1.11743e-08	3.80469e-09	1.76038e-09	1.47941e-09	1.95731e-10	
0.000273692	0.000208814	0.000141343	0.000133053	6.85566e-05	6.21527e-05	5.18002e-05	3.77165e-05	2.97853e-05	2.15664e-05	1.83658e-05	1.37436e-05	1.05431e-05	1.00345e-05	7.41505e-06	5.35857e-06	4.08441e-06	3.88158e-06	2.62957e-06	1.30385e-06	1.51784e-06	5.23056e-07	2.0845e-07	5.72827e-08	1.34373e-08	4.23108e-09	1.69893e-09	1.55271e-09	2.4066e-10	
-4.34054e-05	0.000107997	0.000108101	6.85566e-05	7.34337e-05	4.8413e-05	4.7436e-05	3.85662e-05	2.91331e-05	2.39835e-05	1.85952e-05	1.343e-05	1.13264e-05	1.02427e-05	5.84693e-06	5.60431e-06	4.65295e-06	2.74512e-06	2.75205e-06	1.64029e-06	1.09939e-06	4.56338e-07	1.84685e-07	5.29021e-08	1.22299e-08	3.78053e-09	1.459e-09	1.35956e-09	2.18137e-10	
-0.000188469	6.42073e-05	9.03448e-05	6.21527e-05	4.8413e-05	5.90125e-05	4.50049e-05	3.57137e-05	3.06564e-05	2.56035e-05	1.84038e-05	1.45763e-05	1.17234e-05	9.28979e-06	6.64585e-06	5.92297e-06	3.90338e-06	3.04697e-06	2.98113e-06	1.1969e-06	1.09462e-06	3.95721e-07	1.60253e-07	4.61024e-08	1.05885e-08	3.25238e-09	1.24513e-09	1.15929e-09	1.85831e-10	
-0.000284638	4.92682e-05	8.14274e-05	5.18002e-05	4.7436e-05	4.50049e-05	5.00493e-05	3.42135e-05	3.00565e-05	2.50346e-05	1.90401e-05	1.40244e-05	1.17707e-05	9.62616e-06	6.19094e-06	5.66206e-06	3.92355e-06	3.03936e-06	3.07196e-06	1.09983e-06	1.05421e-06	3.4493e-07	1.40514e-07	4.11047e-08	9.23851e-09	2.78634e-09	1.04283e-09	9.71687e-10	1.55553e-10	
-0.00024108	2.73386e-05	5.61773e-05	3.77165e-05	3.85662e-05	3.57137e-05	3.42135e-05	3.33343e-05	2.28983e-05	2.05546e-05	1.50132e-05	1.17707e-05	9.89392e-06	7.91889e-06	4.80733e-06	4.64559e-06	3.57936e-06	2.42184e-06	2.33168e-06	1.06134e-06	9.1409e-07	2.90174e-07	1.1824e-07	3.47436e-08	7.68422e-09	2.29329e-09	8.48471e-10	7.84871e-10	1.24214e-10	
-0.000227356	2.39211e-05	4.42851e-05	2.97853e-05	2.91331e-05	3.06564e-05	3.00565e-05	2.28983e-05	2.39604e-05	1.65874e-05	1.27683e-05	1.04726e-05	9.0174e-06	6.44473e-06	4.16883e-06	4.31131e-06	2.81118e-06	2.0481e-06	2.14333e-06	8.63974e-07	7.63118e-07	2.38877e-07	9.68253e-08	2.80824e-08	6.1508e-09	1.82504e-09	6.80386e-10	6.20921e-10	9.55121e-11	
-0.000223224	1.76499e-05	3.91564e-05	2.15664e-05	2.39835e-05	2.56035e-05	2.50346e-05	2.05546e-05	1.65874e-05	1.68477e-05	1.04574e-05	8.71363e-06	7.25303e-06	5.66281e-06	3.63137e-06	3.39338e-06	2.41228e-06	1.59998e-06	1.86108e-06	7.30629e-07	5.66107e-07	2.03687e-07	8.32451e-08	2.46654e-08	5.28874e-09	1.54136e-09	5.58364e-10	5.11259e-10	7.89289e-11	
-0.000120696	1.67265e-05	2.90678e-05	1.83658e-05	1.85952e-05	1.84038e-05	1.90401e-05	1.50132e-05	1.27683e-05	1.04574e-05	9.73909e-06	5.71978e-06	5.24238e-06	4.42283e-06	2.74234e-06	2.49661e-06	1.71911e-06	1.32059e-06	1.27829e-06	5.83616e-07	4.41204e-07	1.50204e-07	6.03985e-08	1.72088e-08	3.71628e-09	1.09564e-09	4.12358e-10	3.68065e-10	5.41876e-11	
-0.00012369	9.31717e-06	1.99106e-05	1.37436e-05	1.343e-05	1.45763e-05	1.40244e-05	1.17707e-05	1.04726e-05	8.71363e-06	5.71978e-06	6.10332e-06	4.19624e-06	3.32501e-06	2.14285e-06	2.07199e-06	1.41683e-06	1.00748e-06	1.12671e-06	3.89253e-07	4.26123e-07	1.17706e-07	4.75352e-08	1.3717e-08	2.93556e-09	8.61232e-10	3.18911e-10	2.85108e-10	4.22529e-11	
-0.000114365	8.76424e-06	1.79284e-05	1.05431e-05	1.13264e-05	1.17234e-05	1.17707e-05	9.89392e-06	9.0174e-06	7.25303e-06	5.24238e-06	4.19624e-06	4.55104e-06	2.48968e-06	1.75827e-06	1.83802e-06	1.18058e-06	8.91197e-07	8.96849e-07	3.88655e-07	3.38622e-07	9.3797e-08	3.78376e-08	1.08772e-08	2.30653e-09	6.70937e-10	2.49109e-10	2.21233e-10	3.21301e-11	
-7.12598e-05	1.39715e-05	1.7118e-05	1.00345e-05	1.02427e-05	9.28979e-06	9.62616e-06	7.91889e-06	6.44473e-06	5.66281e-06	4.42283e-06	3.32501e-06	2.48968e-06	2.82142e-06	1.16564e-06	1.32691e-06	1.00737e-06	5.88166e-07	7.3702e-07	2.7999e-07	2.70572e-07	8.27572e-08	3.40491e-08	1.02059e-08	2.14009e-09	6.13561e-10	2.18002e-10	1.99364e-10	3.04453e-11	
-3.00274e-05	7.13919e-06	1.03818e-05	7.41505e-06	5.84693e-06	6.64585e-06	6.19094e-06	4.80733e-06	4.16883e-06	3.63137e-06	2.74234e-06	2.14285e-06	1.75827e-06	1.16564e-06	1.38481e-06	6.70704e-07	5.63112e-07	5.12248e-07	3.89705e-07	2.16792e-07	1.23884e-07	6.78121e-08	2.82161e-08	8.64471e-09	1.81226e-09	5.15783e-10	1.79387e-10	1.67621e-10	2.64458e-11	
-4.3572e-05	4.97064e-06	8.73318e-06	5.35857e-06	5.60431e-06	5.92297e-06	5.66206e-06	4.64559e-06	4.31131e-06	3.39338e-06	2.49661e-06	2.07199e-06	1.83802e-06	1.32691e-06	6.70704e-07	1.12128e-06	4.25501e-07	4.12389e-07	4.89473e-07	1.12276e-07	1.89907e-07	5.14933e-08	2.14674e-08	6.61182e-09	1.39145e-09	3.98027e-10	1.37901e-10	1.29424e-10	2.06755e-11	
-3.34794e-05	5.44068e-06	6.8597e-06	4.08441e-06	4.65295e-06	3.90338e-06	3.92355e-06	3.57936e-06	2.81118e-06	2.41228e-06	1.71911e-06	1.41683e-06	1.18058e-06	1.00737e-06	5.63112e-07	4.25501e-07	6.53884e-07	1.81168e-07	2.66917e-07	1.91521e-07	6.86769e-08	4.18778e-08	1.77798e-08	5.65295e-09	1.18578e-09	3.35185e-10	1.12571e-10	1.09001e-10	1.81444e-11	
-1.43785e-05	3.12404e-06	4.82149e-06	3.88158e-06	2.74512e-06	3.04697e-06	3.03936e-06	2.42184e-06	2.0481e-06	1.59998e-06	1.32059e-06	1.00748e-06	8.91197e-07	5.88166e-07	5.12248e-07	4.12389e-07	1.81168e-07	4.07884e-07	1.35871e-07	6.74259e-08	1.33446e-07	3.15383e-08	1.35303e-08	4.38496e-09	9.21157e-10	2.59916e-10	8.57912e-11	8.45812e-11	1.44649e-11	
-3.26909e-05	3.75157e-06	5.26283e-06	2.62957e-06	2.75205e-06	2.98113e-06	3.07196e-06	2.33168e-06	2.14333e-06	1.86108e-06	1.27829e-06	1.12671e-06	8.96849e-07	7.3702e-07	3.89705e-07	4.89473e-07	2.66917e-07	1.35871e-07	3.77008e-07	3.26428e-08	6.80689e-08	2.31084e-08	1.00569e-08	3.35076e-09	7.02679e-10	1.97225e-10	6.3451e-11	6.39888e-11	1.13041e-11	
-1.01833e-05	2.68886e-06	2.1547e-06	1.30385e-06	1.64029e-06	1.1969e-06	1.09983e-06	1.06134e-06	8.63974e-07	7.30629e-07	5.83616e-07	3.89253e-07	3.88655e-07	2.7999e-07	2.16792e-07	1.12276e-07	1.91521e-07	6.74259e-08	3.26428e-08	1.39746e-07	-1.56018e-08	1.68742e-08	7.35405e-09	2.44425e-09	5.14499e-10	1.44619e-10	4.66733e-11	4.72601e-11	8.3611e-12	
-4.34014e-06	1.24177e-06	1.68715e-06	1.51784e-06	1.09939e-06	1.09462e-06	1.05421e-06	9.1409e-07	7.63118e-07	5.66107e-07	4.41204e-07	4.26123e-07	3.38622e-07	2.70572e-07	1.23884e-07	1.89907e-07	6.86769e-08	1.33446e-07	6.80689e-08	-1.56018e-08	1.15224e-07	1.42613e-08	6.58765e-09	2.40731e-09	5.0775e-10	1.40326e-10	4.12883e-11	4.57564e-11	9.02947e-12	
2.49897e-07	3.85689e-07	5.26071e-07	5.23056e-07	4.56338e-07	3.95721e-07	3.4493e-07	2.90174e-07	2.38877e-07	2.03687e-07	1.50204e-07	1.17706e-07	9.3797e-08	8.27572e-08	6.78121e-08	5.14933e-08	4.18778e-08	3.15383e-08	2.31084e-08	1.68742e-08	1.42613e-08	2.68513e-08	-6.16815e-09	2.52878e-09	-9.87321e-10	2.73453e-10	-1.45032e-10	6.55931e-11	-3.60592e-11	
3.73215e-10	1.0197e-07	1.96708e-07	2.0845e-07	1.84685e-07	1.60253e-07	1.40514e-07	1.1824e-07	9.68253e-08	8.32451e-08	6.03985e-08	4.75352e-08	3.78376e-08	3.40491e-08	2.82161e-08	2.14674e-08	1.77798e-08	1.35303e-08	1.00569e-08	7.35405e-09	6.58765e-09	-6.16815e-09	5.01316e-09	-1.62286e-09	9.69918e-10	-1.55131e-10	1.28053e-10	-4.63957e-11	3.0714e-11	
-6.92071e-08	-8.67471e-09	4.48683e-08	5.72827e-08	5.29021e-08	4.61024e-08	4.11047e-08	3.47436e-08	2.80824e-08	2.46654e-08	1.72088e-08	1.3717e-08	1.08772e-08	1.02059e-08	8.64471e-09	6.61182e-09	5.65295e-09	4.38496e-09	3.35076e-09	2.44425e-09	2.40731e-09	2.52878e-09	-1.62286e-09	1.53454e-09	-1.53987e-10	2.60667e-10	-5.02936e-11	4.69131e-11	-1.55509e-11	
-1.15952e-08	4.23436e-10	1.11743e-08	1.34373e-08	1.22299e-08	1.05885e-08	9.23851e-09	7.68422e-09	6.1508e-09	5.28874e-09	3.71628e-09	2.93556e-09	2.30653e-09	2.14009e-09	1.81226e-09	1.39145e-09	1.18578e-09	9.21157e-10	7.02679e-10	5.14499e-10	5.0775e-10	-9.87321e-10	9.69918e-10	-1.53987e-10	3.77497e-10	-2.09171e-11	4.90332e-11	-1.22038e-11	1.12188e-11	
-1.63972e-09	1.22621e-09	3.80469e-09	4.23108e-09	3.78053e-09	3.25238e-09	2.78634e-09	2.29329e-09	1.82504e-09	1.54136e-09	1.09564e-09	8.61232e-10	6.70937e-10	6.13561e-10	5.15783e-10	3.98027e-10	3.35185e-10	2.59916e-10	1.97225e-10	1.44619e-10	1.40326e-10	2.73453e-10	-1.55131e-10	2.60667e-10	-2.09171e-11	1.06806e-10	-2.58253e-11	2.21409e-11	-7.68228e-12	
1.02472e-09	1.40207e-09	1.76038e-09	1.69893e-09	1.459e-09	1.24513e-09	1.04283e-09	8.48471e-10	6.80386e-10	5.58364e-10	4.12358e-10	3.18911e-10	2.49109e-10	2.18002e-10	1.79387e-10	1.37901e-10	1.12571e-10	8.57912e-11	6.3451e-11	4.66733e-11	4.12883e-11	-1.45032e-10	1.28053e-10	-5.02936e-11	4.90332e-11	-2.58253e-11	3.02399e-11	-1.6115e-11	8.88968e-12	
-4.93594e-11	7.60943e-10	1.47941e-09	1.55271e-09	1.35956e-09	1.15929e-09	9.71687e-10	7.84871e-10	6.20921e-10	5.11259e-10	3.68065e-10	2.85108e-10	2.21233e-10	1.99364e-10	1.67621e-10	1.29424e-10	1.09001e-10	8.45812e-11	6.39888e-11	4.72601e-11	4.57564e-11	6.55931e-11	-4.63957e-11	4.69131e-11	-1.22038e-11	2.21409e-11	-1.6115e-11	1.4775e-11	-6.53667e-12	
-2.63688e-10	-1.78143e-11	1.95731e-10	2.4066e-10	2.18137e-10	1.85831e-10	1.55553e-10	1.24214e-10	9.55121e-11	7.89289e-11	5.41876e-11	4.22529e-11	3.21301e-11	3.04453e-11	2.64458e-11	2.06755e-11	1.81444e-11	1.44649e-11	1.13041e-11	8.3611e-12	9.02947e-12	-3.60592e-11	3.0714e-11	-1.55509e-11	1.12188e-11	-7.68228e-12	8.88968e-12	-6.53667e-12	5.67405e-12	

